Real-Time Requirements and Transferability in Compton Imaging: From the Detector Chain to the Application

Compton cameras are proposed for tasks whose value decays with delay: verifying a range during irradiation, guiding an intervention, characterising an inaccessible volume, surveying a band no telescope covers. Whether a device can serve such a task is settled by the composition of its whole chain, while the literature that would answer the question is organised by stage -- so claims made at application level routinely rest on evidence obtained at component level. This review walks that chain, asking at each stage what binds first and what a reader can determine from the published text, and then asks what governs whether a capability transfers between groups and between application domains. The evidence is of two kinds: 83 full texts scored in context against defined markers, and, for five application domains measured alike, the size of the receiving literature, of the need it states, of the incumbent and of deployment commitment. Performance is reported at one operating point in 65 of 83 full texts, with count rate swept in none: the field reports values where transfer requires gradients. An accelerator is used in 39 works and a learned model in 31, while separability is discussed in 28, a memory footprint given in 9, and the cost of a precomputation or the inference time of a model in none. Across domains, neither the size of the receiving literature, nor of the incumbent, nor of the stated need orders the domains as deployment commitment does, while whether the incumbent can serve the task at all, and how many domain boundaries the output must cross, do so consistently. The distribution of publication is close to the inverse of the distribution of deployment commitment. We give the quantities a report must contain for a third party to judge whether a method fits an application it was not built for.

==> anc/marker_definitions.csv <==
marker,description,"regex (Python, case-insensitive)"
phantom,Test object or phantom used,\b(phantom|anthropomorphic|test object)\b
point_source,Point-like source used,\bpoint(-| )(like )?source\b
extended_source,Extended or distributed activity used,(extended source|distributed (activity|source)|volumetric source)
source_entropy,Word 'entropy' present (any sense),\bentrop
rate_deadtime,"Count rate, event rate, dead time or throughput reported",(count rate|event rate|dead.?time|throughput)
learned_any,Learned model used anywhere in the chain,(machine learning|deep learning|neural network|convolutional|\bCNN\b|random forest|learned model)
learned_image,Learned model forms or enhances the image,"(deep learning|neural network|\bCNN\b|learned)\D{0,60}(reconstruct|image formation|denois|enhanc\w+ the image)"
complexity,Computational complexity stated in order notation or words,(computational complexity|time complexity|\bO\(|order of complexity)
memory,Memory footprint given as a quantity,(memory (footprint|requirement|usage)\b|\d+\s?(GB|MB) of (memory|RAM))
separability,Parallel decomposition or separability discussed,(separab\w+|parallelis\w+|parallelization|thread|concurren)
precomp_used,"Precomputation, look-up table or stored system matrix used",(precomput\w+|look.?up table|system matrix stor|pre.?calculat)
accelerator,"GPU, FPGA or multi-core acceleration used",(\bGPU\b|CUDA|FPGA|multi.?thread)
scaling_law,Explicit scaling statement,(scales? (as|with|linearly|quadratically)|scaling law|proportional to the number of)
precomp_cost,Cost of the precomputation reported,(cost of (the )?precomput|time to (build|compute) the (system )?matrix|training (time|cost) of \d)
inference_time,Per-event inference time of a learned model reported,"(inference time|per.event.{0,25}inference|forward pass.{0,20}(ms|us))"
op_point,Operating point declared as a design point,(operating point|design point|nominal (rate|activity)|specified count rate)
named_user,User of the output named with an action,(the (clinician|operator|surgeon|physicist) (will|must|needs? to|should be able))
sweep_rate,Performance swept against count rate,(as a function of (the )?(count |event )?rate|versus activity|rate dependence|increasing count rate)
sweep_dist,Performance swept against source distance,(as a function of (the )?(source )?distance|versus distance|different (source )?distances)
sweep_N,Performance swept against event statistics,(as a function of (the )?(number of )?(events|counts)|versus (the )?number of events)
named_standard,"Named or standardised test object (NEMA, IEC, ISO, Derenzo, Jaszczak, Hoffman)","(NEMA\b|IEC\s?6\d{4}|ISO\s?\d{4,5}|Derenzo|Jaszczak|Hoffman phantom|standard performance measurement)"
intercomparison,"Intercomparison, round robin or shared benchmark protocol",(intercomparison|round.robin|multi.?(institutional|centre|center) comparison|benchmark(ing)? (protocol|suite|dataset))
traceability,Traceability or a reference standard invoked,(traceab\w+|reference (object|phantom|standard)|certified (source|activity)|calibration standard)
public_dataset,Publicly available dataset,(publicly available (data|dataset)|open dataset|data are available at|shared dataset)


==> anc/scopus_queries.csv <==
query_id,block,description (full strings in scopus_queries_verbatim.txt),documents,database,date
A1,clinical,"range uncertainty / stopping power ratio / CT number conversion / Hounsfield look-up, AND proton|particle|proton beam therapy, PUBYEAR>2009",600,Scopus,2026-08-07
A2,clinical,patient setup / setup error / immobilisation / positioning accuracy,426,Scopus,2026-08-07
A3,clinical,anatomical change / weight loss / tumour shrinkage / cavity filling / interfractional,412,Scopus,2026-08-07
A4,clinical,respiratory motion / organ motion / interplay effect / 4D dose,408,Scopus,2026-08-07
A5,clinical,relative biological effectiveness / RBE / LET distribution / distal edge,1644,Scopus,2026-08-07
A6,clinical,machine fault / delivery error / incident / near miss / failure mode,285,Scopus,2026-08-07
B5,clinical,in vivo dosimetry / in vivo range verification / in vivo measurement,128,Scopus,2026-08-07
C2,clinical,overall survival / local control / toxicity / quality of life / progression free,4000,Scopus,2026-08-07
C6,clinical,prompt gamma|Compton camera|in-beam PET|in vivo range verification AND a clinical endpoint,8,Scopus,2026-08-07
D1,clinical,commissioning / acceptance testing / beam data,341,Scopus,2026-08-07
D2,clinical,long term stability / constancy check / drift / daily QA / trend analysis,100,Scopus,2026-08-07
D4,clinical,isocentre / geometric calibration / image registration accuracy / localisation accuracy,500,Scopus,2026-08-07
E1,clinical,in vivo range verification or dosimetry AND clinical implementation|routine clinical|clinical practice|standard of care,28,Scopus,2026-08-07
Dom1.1,domain,astrophysics: gamma-ray astronomy / high energy astrophysics AND survey|mission|observatory|telescope,1600,Scopus,2026-08-07
Dom1.2,domain,astrophysics NEED: MeV gap / MeV sensitivity gap / medium energy gamma / unexplored MeV / MeV band,136,Scopus,2026-08-07
Dom1.3,domain,astrophysics INCUMBENT: coded mask / coded aperture / collimated telescope / pair conversion / Fermi-LAT / INTEGRAL / COMPTEL,4500,Scopus,2026-08-07
Dom1.4,domain,astrophysics OURS: Compton telescope|camera|electron tracking Compton,219,Scopus,2026-08-07
Dom1.5,domain,astrophysics ARRIVAL: as 1.4 AND balloon|flight model|launched|in orbit|selected mission|COSI|AMEGO|e-ASTROGAM|ASTRO-H|Hitomi,130,Scopus,2026-08-07
Dom2.1,domain,decommissioning: nuclear decommissioning / radioactive waste characterisation / site remediation / legacy waste,1981,Scopus,2026-08-07
Dom2.2,domain,decommissioning NEED: dose rate mapping / hot spot / source localisation / inaccessible / remote characterisation,58,Scopus,2026-08-07
Dom2.3,domain,decommissioning INCUMBENT: dose rate meter / collimated detector / coded aperture / in-situ gamma spectrometry / core sampling,44,Scopus,2026-08-07
Dom2.4,domain,decommissioning OURS: Compton camera|gamma-ray imaging AND decommissioning|waste|contaminated site|Fukushima|remediation,99,Scopus,2026-08-07
Dom2.5,domain,decommissioning ARRIVAL: as 2.4 AND Fukushima|reactor building|field measurement|on-site|robot|drone|crawler|UAV,71,Scopus,2026-08-07
Dom3.1,domain,security: nuclear safeguards / non-proliferation / homeland security / special nuclear material / illicit trafficking,2500,Scopus,2026-08-07
Dom3.2,domain,security NEED (tightened): stand-off detection / shielded source / source localisation / directional detection / false alarm rate,73,Scopus,2026-08-07
Dom3.3,domain,security INCUMBENT: radiation portal monitor / handheld spectrometer / coded aperture / collimated survey,227,Scopus,2026-08-07
Dom3.4,domain,security OURS: Compton camera|Compton imaging AND security|safeguards|non-proliferation|SNM|inspection,111,Scopus,2026-08-07
Dom5.1,domain,nuclear medicine: single photon emission / SPECT / nuclear medicine imaging AND clinical|diagnosis|patient,41000,Scopus,2026-08-07
Dom5.2,domain,nuclear medicine NEED: multi-isotope / multiple radionuclide / simultaneous dual isotope / collimator sensitivity,148,Scopus,2026-08-07
Dom5.3,domain,nuclear medicine OURS: Compton camera AND SPECT|nuclear medicine|radiotracer|theranostic,128,Scopus,2026-08-07


==> anc/scopus_queries_verbatim.txt <==
# ============================================================================
# SCOPUS - proton therapy on its own terms.
# Advanced Search, one query per block. Record the document count only.
# Rewritten 2026-08-06 after the framing in the medical-physics course:
#   physics.i-do.science/cursos/fisica-medica/calibracion-sistemas-imagen-guiado/
#   physics.i-do.science/cursos/fisica-medica/casos/guiado-diagnostico/
#
# WHAT CHANGED AND WHY. The previous version asked whether our technology
# appears in the clinic. That is the wrong question and it reads as selling a
# remedy. This version asks the practitioners' own questions:
#
#   what worries them, how much, and in what proportion   (block A)
#   how they verify today - phantoms, audits, end-to-end  (block B)
#   what kind of study they run, and on which endpoint    (block C)
#   whether calibration is treated as a continuous
#     function or as a one-off commissioning act          (block D)
#
# THE TEST THE CASE STUDY POSES, transposed to therapy. The course asks
# whether an improvement helps reach the target, detect clinically relevant
# disease, or reduce procedural error, WITHOUT withdrawing the standard that
# already protects the patient - and warns against confusing localisation with
# diagnosis. In this field the same confusion reads: verifying the range is not
# the same as having improved the treatment. Block C measures which of the two
# is actually claimed and which is actually evaluated.
#
# HOW TO RECORD. For each block write:  Qn = <count>
# Where a block asks for something extra it says so in the line beneath it.
# ============================================================================


# ============================================================================
# A - WHAT THE PRACTITIONERS ACTUALLY WORRY ABOUT
# Ranked by volume, inside proton therapy. The point of this block is to place
# range uncertainty among its peers rather than assume it is the dominant one.
# Same time span and same document scope in all six, so the counts compare.
# ============================================================================

# A1 range and stopping-power uncertainty
TITLE-ABS-KEY(("proton therapy" OR "particle therapy" OR "proton beam therapy") AND ("range uncertainty" OR "stopping power ratio" OR "CT number conversion" OR "Hounsfield look-up")) AND PUBYEAR > 2009

# A2 setup, immobilisation and positioning
TITLE-ABS-KEY(("proton therapy" OR "particle therapy" OR "proton beam therapy") AND ("patient setup" OR "setup error" OR "immobilization" OR "immobilisation" OR "positioning accuracy")) AND PUBYEAR > 2009

# A3 anatomical change over the course of treatment
TITLE-ABS-KEY(("proton therapy" OR "particle therapy" OR "proton beam therapy") AND ("anatomical change" OR "weight loss" OR "tumor shrinkage" OR "cavity filling" OR "interfractional")) AND PUBYEAR > 2009

# A4 organ and respiratory motion
TITLE-ABS-KEY(("proton therapy" OR "particle therapy" OR "proton beam therapy") AND ("respiratory motion" OR "organ motion" OR "interplay effect" OR "4D dose")) AND PUBYEAR > 2009

# A5 relative biological effectiveness at the distal edge
TITLE-ABS-KEY(("proton therapy" OR "particle therapy" OR "proton beam therapy") AND ("relative biological effectiveness" OR "RBE" OR "LET distribution" OR "distal edge")) AND PUBYEAR > 2009

# A6 delivery and machine faults
TITLE-ABS-KEY(("proton therapy" OR "particle therapy" OR "proton beam therapy") AND ("machine fault" OR "delivery error" OR "incident" OR "near miss" OR "failure mode")) AND PUBYEAR > 2009
#    -> A1..A6 form the ranking. Report all six even if one dominates.


# ============================================================================
# B - HOW THEY SOLVE IT TODAY
# The answer expected from the course framing: phantoms, end-to-end tests and
# external audit. This block quantifies the incumbent practice. The ratio that
# matters is B-total against A1, and B5 against B1: how much of the effort is
# metrology on objects rather than measurement on patients.
# ============================================================================

# B1 phantoms in general
TITLE-ABS-KEY(("proton therapy" OR "particle therapy") AND (phantom OR "test object" OR anthropomorphic)) AND PUBYEAR > 2009

# B2 end-to-end testing, the whole-chain check they already perform
TITLE-ABS-KEY(("proton therapy" OR "particle therapy") AND ("end-to-end" OR "end to end test" OR "dry run" OR "whole chain")) AND PUBYEAR > 2009

# B3 patient-specific QA and its measurement hardware
TITLE-ABS-KEY(("proton therapy" OR "particle therapy") AND ("patient specific QA" OR "patient-specific quality assurance" OR "ionization chamber array" OR "radiochromic film" OR "gel dosimetry")) AND PUBYEAR > 2009

# B4 external audit and credentialing - the trust infrastructure
TITLE-ABS-KEY(("proton therapy" OR "particle therapy") AND ("dosimetry audit" OR "credentialing" OR "IROC" OR "intercomparison" OR "EPTN" OR "multi-institutional audit")) AND PUBYEAR > 2009

# B5 in-vivo measurement on the patient, for contrast with B1
TITLE-ABS-KEY(("proton therapy" OR "particle therapy") AND ("in vivo dosimetry" OR "in vivo range verification" OR "in vivo measurement")) AND PUBYEAR > 2009

# B6 how a range margin is derived - is it measured or assumed?
TITLE-ABS-KEY(("proton therapy" OR "particle therapy") AND ("range margin" OR "3.5%" OR "margin recipe" OR "robust optimization" OR "robustness evaluation")) AND PUBYEAR > 2009


# ============================================================================
# C - WHAT KIND OF STUDY, AND ON WHICH ENDPOINT
# This is the block the case study generates. A dosimetric endpoint answers
# "did the beam go where we said". A clinical endpoint answers "was the patient
# better off". The course's warning is that the first is routinely offered as
# evidence for the second.
# ============================================================================

# C1 dosimetric endpoint
TITLE-ABS-KEY(("proton therapy" OR "particle therapy") AND ("dosimetric endpoint" OR "dose volume histogram" OR "gamma index" OR "dose agreement" OR "DVH metric")) AND PUBYEAR > 2009

# C2 clinical endpoint
TITLE-ABS-KEY(("proton therapy" OR "particle therapy") AND ("overall survival" OR "local control" OR "toxicity" OR "quality of life" OR "progression free")) AND PUBYEAR > 2009

# C3 prospective and randomised designs
TITLE-ABS-KEY(("proton therapy" OR "particle therapy") AND ("randomized controlled trial" OR "randomised controlled trial" OR "prospective trial" OR "phase III" OR "non-inferiority")) AND PUBYEAR > 2009

# C4 retrospective and in-silico designs - the safe first phase of the course
TITLE-ABS-KEY(("proton therapy" OR "particle therapy") AND ("retrospective" OR "in silico" OR "planning study" OR "simulation study")) AND PUBYEAR > 2009

# C5 the parallel-layer design: an addition evaluated without withdrawing the
#    existing standard. This is the design the course teaches. Does it exist here?
TITLE-ABS-KEY(("proton therapy" OR "particle therapy") AND ("added to standard" OR "in addition to standard" OR "adjunct" OR "parallel workflow" OR "shadow mode" OR "without changing the treatment"))

# C6 the crossing point: range-verification work carrying a CLINICAL endpoint
TITLE-ABS-KEY(("prompt gamma" OR "Compton camera" OR "in-beam PET" OR "in vivo range verification") AND ("proton therapy" OR "particle therapy") AND ("overall survival" OR "local control" OR "toxicity" OR "quality of life"))
#    -> C6 against C2 is the sharpest single ratio in this file.


# ============================================================================
# D - CALIBRATION AS A CONTINUOUS FUNCTION
# The course's central claim is that calibration is a continuous function on
# which the accuracy of guidance depends, degrading with mechanics, temperature
# and use. This block asks whether the therapy literature treats it that way or
# treats it as an act performed at commissioning.
# ============================================================================

# D1 commissioning, the one-off act
TITLE-ABS-KEY(("proton therapy" OR "particle therapy") AND (commissioning OR "acceptance testing" OR "beam data")) AND PUBYEAR > 2009

# D2 drift, degradation and constancy over time
TITLE-ABS-KEY(("proton therapy" OR "particle therapy") AND ("long term stability" OR "constancy check" OR drift OR "daily QA" OR "trend analysis")) AND PUBYEAR > 2009

# D3 traceability of the geometric or dosimetric reference
TITLE-ABS-KEY(("proton therapy" OR "particle therapy" OR "image guided radiotherapy") AND ("metrological traceability" OR "traceable" OR "primary standard" OR "reference dosimetry")) AND PUBYEAR > 2009

# D4 the isocentre and geometric side, where the course's calibration/registration/
#    localisation distinction lives
TITLE-ABS-KEY(("image guided radiotherapy" OR "proton therapy") AND ("isocenter" OR "isocentre" OR "geometric calibration" OR "image registration accuracy" OR "localization accuracy")) AND PUBYEAR > 2009


# ============================================================================
# E - COUNTERWEIGHT. Run these and report whatever they say.
# If E1 or E2 come back large, the reading above is wrong in part and the
# Discussion has to say so.
# ============================================================================

# E1 has in-vivo verification entered routine practice anywhere?
TITLE-ABS-KEY(("in vivo" AND ("range verification" OR dosimetry)) AND ("proton therapy" OR "particle therapy") AND ("clinical implementation" OR "routine clinical" OR "clinical practice" OR "standard of care"))

# E2 in-beam PET, the older sibling that may have got further
TITLE-ABS-KEY(("in-beam PET" OR "offline PET" OR "PET range verification") AND ("proton therapy" OR "particle therapy" OR "carbon ion")) AND PUBYEAR > 2009

# E3 the one prompt-gamma line that reached a whole treatment. Did it continue?
TITLE-ABS-KEY(("knife-edge" OR "slit camera" OR "prompt gamma imaging") AND (proton OR "particle therapy") AND (patient OR clinical))
#    -> record count AND the most recent publication year.


# ============================================================================
# WHAT EACH NUMBER IS FOR
#
#   A1..A6      the practitioners' own ranking of worries. Places range
#               uncertainty among its peers instead of assuming it leads.
#   B/A1        the size of the incumbent verification practice - metrology on
#               objects - against the worry it answers.
#   B5/B1       measurement on patients against measurement on phantoms.
#   C6/C2       range-verification work carrying a clinical endpoint, against
#               the clinical-endpoint literature it would have to join.
#   C5          whether the parallel-layer design exists in this field at all.
#   D2/D1       calibration as a continuous function against calibration as an
#               act performed once.
#   E1..E3      the counterweight, reported whatever it says.
#
# Nothing here needs a PDF. Counts alone carry every one of these.
# ============================================================================


# ============================================================================
# RESULTADOS OBTENIDOS (Scopus, consultado 2026-08-07 por FJA)
# ============================================================================
#
# D4 = 500    isocentre / geometric calibration / image registration accuracy /
#             localization accuracy, IGRT + proton therapy, PUBYEAR > 2009
#
# E1 = 28     in vivo range verification OR dosimetry, proton/particle therapy,
#             AND clinical implementation OR routine clinical OR clinical
#             practice OR standard of care
#
# RATIO D4/E1 ~ 18
#
# LECTURA. Ambas consultas atacan el mismo problema de fondo - donde esta el
# blanco y donde esta el haz. La comunidad receptora lo respondio por metrologia
# geometrica, no por medida in-vivo, y lleva 500 trabajos haciendolo. Esto NO
# dice que la clinica desatienda la calibracion: dice que ya la domina, con
# vocabulario, procedimiento y trazabilidad propios. Lo que no tiene de la
# comunidad de instrumentacion es la misma metrologia para la magnitud que
# esa comunidad ofrece.
#
# E1 era la consulta contrapeso, disenada para poder refutarnos. Vuelve pequena
# pero NO nula: 28 trabajos discuten implantacion clinica. Eso acota el claim -
# la afirmacion correcta es "minoritario y real", no "inexistente".
#
# OBSERVACION CUALITATIVA (FJA, misma sesion): cualquiera de las consultas del
# bloque A devuelve mas articulos que range verification. Range verification
# aparece poco en la comunidad de usuarios, pero aparece. Pendiente de fijar
# con los seis numeros A1-A6 si se quiere tabla de ranking en el articulo.
#
# NOTA DE METODO. Estas cifras vienen de conteo Scopus sin cribado manual, a
# diferencia del resto del articulo, que se cuenta sobre texto completo. Si
# entran en el paper deben declararse como tales y con fecha.
# ============================================================================
#
# D2 = 100    long term stability / constancy check / drift / daily QA /
#             trend analysis, proton+particle therapy, PUBYEAR > 2009
#             Desglose por area Scopus: 80 Physics&Astronomy, 79 Medicine.
#             OJO: 80+79 > 100, luego es DOBLE ETIQUETADO, no dos poblaciones.
#             Son mayoritariamente los mismos documentos clasificados en ambas.
#             LECTURA: la literatura de deriva/constancia/QA es la que esta
#             doblemente clasificada, es decir donde fisica y medicina ya
#             publican juntas. La union de los dos mundos no hay que proponerla:
#             existe, y esta en metrologia.
#             CAVEAT: "drift" es generico (deriva de ganancia, termica) y arrastra
#             instrumentacion no relacionada. 100 es cota superior floja.
#
# COMPARACION D2=100 vs D4=500 -> factor 5 a favor de la calibracion como
# instantanea geometrica frente a la calibracion como funcion continua en el
# tiempo. Es el desequilibrio que el curso de fisica medica senala.
#
# PENDIENTE: D1 (commissioning / acceptance testing / beam data) para cerrar
# el ratio D2/D1 que era el proposito del bloque D.
#
# C2 = 4000   overall survival / local control / toxicity / quality of life /
#             progression free, proton+particle therapy, PUBYEAR > 2009
#             ES EL DESTINO: el tamano de la literatura de resultado clinico.
#
# ============================================================================
# ESCALA CONSOLIDADA (todo PUBYEAR > 2009, proton/particle therapy)
#
#   C2  endpoint clinico ................................. 4000   el destino
#   D4  calibracion geometrica, isocentro, localizacion ...  500   la ruta que funciono
#   D2  deriva, constancia, QA diaria .....................  100   calibracion en el tiempo
#   E1  verificacion in-vivo en practica clinica ..........   28   donde estamos
#
#   E1/C2 ~ 1:143
#
# LECTURA CENTRAL, y es la que sostiene la seccion de metrologia del review:
# la calibracion geometrica son 500 trabajos sentados debajo de 4000 de
# resultado clinico. No entro en la practica clinica prometiendo revolucionar
# el tratamiento: entro SIENDO METROLOGIA, y hoy es el sustrato. Nadie cita el
# isocentro en un ensayo de supervivencia, y sin isocentro no hay ensayo.
# Esa es la ruta demostrada, en este mismo campo, y no hay que argumentarla:
# hay que senalarla.
#
# SIGUIENTE PRIORIDAD: C6 (trabajos de verificacion de rango que lleven un
# endpoint clinico). Con C2=4000 el ratio C6/C2 es el numero mas afilado
# disponible.
# ============================================================================
#
# B5 = 128    in vivo dosimetry / in vivo range verification / in vivo
#             measurement, proton+particle therapy, PUBYEAR > 2009
#             ES EL UNIVERSO de la medida in-vivo en este campo.
#
# DOS CONSECUENCIAS:
#
# 1. MATIZ QUE NOS CORRIGE. E1=28 sobre B5=128 es ~22%: aproximadamente uno de
#    cada cinco trabajos de medida in-vivo SI habla de implantacion clinica,
#    practica rutinaria o estandar de cuidado. (Las consultas no estan
#    estrictamente anidadas, asi que el 22% es aproximado.) La afirmacion
#    correcta NO es "no hablan de la clinica" sino "se dirigen a ella en una
#    quinta parte de su produccion y aterrizan en un punado de instalaciones".
#
# 2. ARGUMENTO DE METODO PARA LA SECCION V. Toda la empresa in-vivo son 128
#    registros en 16 anos. Nuestro corpus de texto completo son 83 + 20. El
#    corpus no es una muestra pequena de una literatura enorme: es comparable
#    en tamano a la literatura especializada entera que revisa. Eso es
#    COBERTURA, no muestreo, y desactiva el ataque estandar de "vuestra n es
#    arbitraria".
#
# ESCALA FINAL (proton/particle therapy, PUBYEAR > 2009)
#   C2  endpoint clinico ..................... 4000    -
#   D4  calibracion geometrica ...............  500    1:8
#   B5  medida in-vivo, toda .................  128    1:31
#   D2  deriva / constancia / QA .............  100    1:40
#   E1  in-vivo tocando practica clinica .....   28    1:143
# ============================================================================
#
# A1 = 600    range uncertainty / stopping power ratio / CT number conversion /
#             Hounsfield look-up, PUBYEAR > 2009
#
# ESTE ES EL NUMERO QUE CORRIGE EL RELATO. Mirese el vocabulario de la propia
# consulta: stopping power ratio, CT number conversion, Hounsfield look-up.
# Los 600 son mayoritariamente literatura DEL LADO DEL TC. La comunidad
# receptora trabaja el problema del rango ~5x mas que la comunidad in-vivo
# (600 vs 128), y lo trabaja AGUAS ARRIBA, en la prediccion de poder de frenado
# a partir de la imagen, verificada con fantomas y tejido.
#
# CONSECUENCIA. La verificacion in-vivo NO responde a una demanda sin atender.
# Es una RESPUESTA COMPETIDORA a un problema que el campo receptor esta
# resolviendo activamente por otra via. Encaja pieza a pieza con Dresden:
# DECT/DirectSPR los llevo a 7 mm (la mayoria de centros siguen en 3-3.5%+1-2mm);
# PGI los lleva de 7 a 3 mm; y eso vale ~1 punto porcentual en V40/V50 de
# vejiga y recto (Bertschi 2023).
#
# FORMULACION DEFENDIBLE: el valor de la verificacion in-vivo es el RESIDUO que
# queda despues de que el TC haya hecho su trabajo, y ese residuo esta
# cuantificado, por quien lo midio, y es modesto en prostata. Esto es mucho mas
# fuerte que "podria revolucionar la terapia adaptativa".
#
# ESCALA FINAL ACTUALIZADA (proton/particle therapy, PUBYEAR > 2009)
#   C2  endpoint clinico ..................... 4000    el destino
#   A1  incertidumbre de rango ...............  600    el problema, resuelto via TC
#   D4  calibracion geometrica ...............  500    la ruta que si funciono
#   B5  medida in-vivo, toda .................  128    la respuesta que proponemos
#   D2  deriva / constancia / QA .............  100
#   E1  in-vivo tocando practica clinica .....   28
# ============================================================================
#
# C6 = 8      prompt gamma / Compton camera / in-beam PET / in vivo range
#             verification, AND proton/particle therapy, AND un endpoint
#             clinico (overall survival / local control / toxicity / QoL)
#
#             C6/C2 = 8/4000 = 1:500
#             C6/B5 = 8/128  = 6% de la literatura in-vivo lleva endpoint clinico
#
# Era, como estaba previsto en el diseno, el numero mas afilado del fichero.
# Confirma A ESCALA la disyuncion medida a mano sobre los 20 PDF clinicos, donde
# los trabajos con endpoint clinico tenian CERO menciones de verificacion
# in-vivo. No es cero: son ocho. Y "uno de cada quinientos" es mucho mas dificil
# de rebatir que "nunca".
#
# ============================================================================
# ESCALA COMPLETA - BLOQUE CLINICO CERRADO
# (Scopus, PUBYEAR > 2009, proton/particle therapy, consultado 2026-08-07)
#
#   C2  endpoint clinico ..................... 4000   el destino          -
#   A1  incertidumbre de rango ...............  600   el problema, via TC 1:7
#   D4  calibracion geometrica ...............  500   la ruta que funciono 1:8
#   B5  medida in-vivo, toda .................  128   nuestra respuesta   1:31
#   D2  deriva / constancia / QA .............  100                       1:40
#   E1  in-vivo tocando practica clinica .....   28                       1:143
#   C6  in-vivo CON endpoint clinico .........    8                       1:500
#
# DE ARRIBA ABAJO es el articulo: el destino es enorme, el problema lo esta
# resolviendo otra via cinco veces mayor que la nuestra, la ruta que
# historicamente funciono fue la metrologia, y nuestra tecnologia llega al
# destino una vez de cada quinientas.
#
# DE ABAJO ARRIBA es el balon de oxigeno: los ocho existen, la ruta de los 500
# esta documentada, y nadie la ha recorrido con esta magnitud.
#
# PENDIENTE, unico y menor: D1 (commissioning / acceptance testing / beam data)
# para cerrar el ratio D2/D1.
# ============================================================================
#
# D1 = 341    commissioning / acceptance testing / beam data, PUBYEAR > 2009
#
#             D2/D1 = 100/341 ~ 1:3.4
#             La calibracion como ACTO UNICO recibe 3.4x mas atencion publicada
#             que la calibracion como FUNCION CONTINUA.
#
# CAVEAT OBLIGADO, decirlo antes de que lo diga un revisor: el commissioning es
# un evento discreto y publicable (maquina nueva, version nueva del TPS ->
# paper de puesta en marcha), mientras que el QA diario es rutina y genera
# menos papers por unidad de esfuerzo. Parte del 3.4 es incentivo editorial y
# no atencion real. Aun asi, la literatura que lee quien entra al campo
# describe la calibracion abrumadoramente como algo que se hace al principio,
# que es justo lo que el curso de fisica medica corrige.
#
# BLOQUE D COMPLETO
#   D4  calibracion geometrica / isocentro / localizacion .... 500
#   D1  commissioning / acceptance testing / beam data ....... 341
#   D2  deriva / constancia / QA diaria / tendencia .......... 100
#   D3  trazabilidad metrologica ............................. PENDIENTE
#
# D3 merece correrse: "metrological traceability" es el termino exacto del curso
# y es el concepto puente entre las dos comunidades. Consulta:
# TITLE-ABS-KEY(("proton therapy" OR "particle therapy" OR "image guided radiotherapy") AND ("metrological traceability" OR "traceable" OR "primary standard" OR "reference dosimetry")) AND PUBYEAR > 2009
# ============================================================================
#
# ============================================================================
# BLOQUE A COMPLETO - los miedos del campo receptor, ordenados
# (Scopus, proton/particle/proton beam therapy, PUBYEAR > 2009, 2026-08-07)
#
#   A5  RBE / LET distribution / distal edge ......... 1644  creciente   44%
#   A1  range uncertainty / stopping power ratio .....  600              16%
#   A2  patient setup / immobilisation ...............  426  estable     11%
#   A3  anatomical change / interfractional ..........  412  creciente   11%
#   A4  respiratory & organ motion / interplay .......  408  creciente   11%
#   A6  machine fault / delivery error / incident ....  285  estable      8%
#                                                      ----
#                                                      3775
#
# HALLAZGO 8, VA EN CONTRA NUESTRA Y POR ESO SE REPORTA. La preocupacion
# dominante del campo receptor es BIOLOGICA, no geometrica, y crece. Ninguna
# medida de donde paro el haz la toca: un rango perfectamente medido no dice el
# efecto biologico en el borde distal, que es donde el LET se dispara y donde
# la incertidumbre de RBE es maxima. La incertidumbre de rango NO es menor -es
# la segunda, con 600- y es la que nuestro instrumento sirve. Pero el campo
# crece mas rapido en la direccion en la que no podemos ayudar.
#
# CORRECCION DE DEFINICION derivada de esto. La columna "necesidad" de la tabla
# de dominios debe leerse como LA CAPACIDAD QUE EL INSTRUMENTO EN CUESTION
# SUMINISTRARIA, no como "el mayor problema del campo". Con esa definicion los
# 600 son la casilla correcta para la fila de terapia de particulas, y el
# ranking de arriba es un resultado SEPARADO y tambien publicable.
#
# CAVEAT DE FJA, IMPORTANTE PARA TODO EL EJERCICIO. En radioterapia la
# validacion de dispositivos, la calibracion y la trazabilidad de la
# responsabilidad son IMPERATIVO LEGAL: se publican porque hay que hacerlas y
# documentarlas, no solo por interes intelectual. Esto infla D1 (341
# commissioning) y D4 (500 calibracion geometrica) respecto al interes real.
# PERO la segunda lectura es la util: la metrologia es la unica actividad que
# el campo receptor esta OBLIGADO a hacer. Quien llega con una medida trazable
# no llega pidiendo atencion, llega al unico carril donde no tienen la opcion
# de no mirar. Esto convierte el argumento de la seccion de metrologia de
# estrategia en estructura.
# ============================================================================
# ============================================================================
# SCOPUS - the inverse exercise: the other intended uses.
# Advanced Search, one query per block. Record the document count only.
# Written 2026-08-07, companion to scopus_clinical_queries.txt.
#
# WHY. The clinical block established a scale: a destination literature of 4000
# works on clinical endpoints, a competing upstream answer of 600, a metrology
# route of 500 that historically worked, and 8 works joining our technology to
# a clinical endpoint. That is one intended use, measured. This file measures
# the others on the same template so the numbers can be placed side by side.
#
# THE TEMPLATE, applied identically to every domain:
#   Dn.1  DESTINATION  how big is the community that would consume the image
#   Dn.2  NEED         does that community state an unmet capability, in its
#                      own literature, in its own words
#   Dn.3  INCUMBENT    what instrument serves the task today
#   Dn.4  OURS         Compton / gamma-imaging penetration into that domain
#   Dn.5  DEPLOYED     systems in service rather than under demonstration
#
# THE HYPOTHESIS THIS TESTS, and it is falsifiable. In medicine the unmet need
# is asserted by the instrumentation community and appears rarely in the
# receiving one. The suspicion is that at least one other domain inverts this:
# the receiving community names the gap itself, quantifies it, and attributes
# it to the absence of an instrument. Astrophysics is the candidate, because
# the MeV sensitivity gap is a named, cited object in that literature. If the
# NEED count is large relative to DESTINATION in a domain, that domain has
# stated its own requirement and the transfer problem there is different in
# kind from the medical one.
#
# HOW TO RECORD. For each query write:  Qn = <count>
# ============================================================================


# ============================================================================
# D1 - ASTROPHYSICS. The candidate for an inverted case.
# ============================================================================

# D1.1 DESTINATION - the receiving community
TITLE-ABS-KEY(("gamma-ray astronomy" OR "gamma ray astrophysics" OR "high energy astrophysics") AND (survey OR mission OR observatory OR telescope)) AND PUBYEAR > 2009

# D1.2 NEED - does the field name its own gap?
TITLE-ABS-KEY(("MeV gap" OR "MeV sensitivity gap" OR "medium energy gamma" OR "unexplored MeV" OR "MeV band") AND (astronom* OR astrophys*))
#    -> the key query of this file. Also record: how many are review or
#       white-paper documents (DOCTYPE(re) OR DOCTYPE(cp)), since a named gap
#       usually lives in mission concept papers.

# D1.3 INCUMBENT - what serves the band today
TITLE-ABS-KEY(("coded mask" OR "coded aperture" OR "collimated telescope" OR "pair conversion" OR "Fermi-LAT" OR "INTEGRAL" OR "COMPTEL") AND (astronom* OR astrophys*)) AND PUBYEAR > 2009

# D1.4 OURS
TITLE-ABS-KEY(("Compton telescope" OR "Compton camera" OR "electron tracking Compton") AND (astronom* OR astrophys* OR "cosmic" OR "gamma-ray burst")) AND PUBYEAR > 2009

# D1.5 DEPLOYED - flown, funded or selected, rather than proposed
TITLE-ABS-KEY(("Compton telescope" OR "Compton camera") AND (astronom* OR astrophys*) AND (balloon OR "flight model" OR launched OR "in orbit" OR "selected mission" OR COSI OR AMEGO OR "e-ASTROGAM" OR ASTRO-H OR Hitomi))


# ============================================================================
# D2 - DECOMMISSIONING, WASTE AND POST-ACCIDENT. Where the systems operate.
# ============================================================================

# D2.1 DESTINATION
TITLE-ABS-KEY(("nuclear decommissioning" OR "radioactive waste characteri*" OR "site remediation" OR "legacy waste")) AND PUBYEAR > 2009

# D2.2 NEED - stated limitation of current characterisation
TITLE-ABS-KEY(("nuclear decommissioning" OR "waste characteri*" OR "contaminated site") AND ("dose rate mapping" OR "hot spot" OR "source localisation" OR "source localization" OR "inaccessible" OR "remote characterisation" OR "remote characterization"))

# D2.3 INCUMBENT
TITLE-ABS-KEY(("decommissioning" OR "waste characteri*" OR "contaminated site") AND ("dose rate meter" OR "collimated detector" OR "coded aperture" OR "in-situ gamma spectrometry" OR "smear" OR "core sampling"))

# D2.4 OURS
TITLE-ABS-KEY(("Compton camera" OR "gamma-ray imaging") AND ("decommissioning" OR "waste characteri*" OR "contaminated site" OR Fukushima OR remediation)) AND PUBYEAR > 2009

# D2.5 DEPLOYED
TITLE-ABS-KEY(("Compton camera" OR "gamma-ray imaging") AND (Fukushima OR "reactor building" OR "field measurement" OR "on-site" OR robot OR drone OR "crawler" OR UAV))


# ============================================================================
# D3 - SECURITY, SAFEGUARDS AND NON-PROLIFERATION.
# ============================================================================

# D3.1 DESTINATION
TITLE-ABS-KEY(("nuclear safeguards" OR "non-proliferation" OR "homeland security" OR "special nuclear material" OR "illicit trafficking") AND (detection OR verification OR inspection)) AND PUBYEAR > 2009

# D3.2 NEED
TITLE-ABS-KEY(("safeguards" OR "non-proliferation" OR "homeland security") AND ("stand-off" OR "standoff" OR "shielded source" OR "localisation" OR "localization" OR "directional detection" OR "false alarm"))

# D3.3 INCUMBENT
TITLE-ABS-KEY(("radiation portal monitor" OR "handheld spectrometer" OR "coded aperture" OR "collimated survey") AND (security OR safeguards OR inspection)) AND PUBYEAR > 2009

# D3.4 OURS
TITLE-ABS-KEY(("Compton camera" OR "Compton imaging") AND (security OR safeguards OR "non-proliferation" OR "special nuclear material" OR inspection)) AND PUBYEAR > 2009


# ============================================================================
# D4 - ENVIRONMENTAL MONITORING AND NORM.
# ============================================================================

# D4.1 DESTINATION
TITLE-ABS-KEY(("environmental radioactivity" OR "NORM" OR "radioecology" OR "radiological survey") AND (monitoring OR mapping OR assessment)) AND PUBYEAR > 2009

# D4.2 NEED
TITLE-ABS-KEY(("environmental radioactivity" OR "radiological survey" OR NORM) AND ("spatial distribution" OR "source apportionment" OR "mapping resolution" OR "airborne survey"))

# D4.3 OURS
TITLE-ABS-KEY(("Compton camera" OR "gamma-ray imaging") AND (environmental OR NORM OR plume OR "dose rate mapping" OR radioecolog*)) AND PUBYEAR > 2009


# ============================================================================
# D5 - NUCLEAR MEDICINE IMAGING, as the fifth domain and the honest control.
# It is the domain our corpus declares most after particle therapy, and it has
# a large, mature incumbent. Included so the comparison is not stacked.
# ============================================================================

# D5.1 DESTINATION
TITLE-ABS-KEY(("single photon emission" OR SPECT OR "nuclear medicine imaging") AND (clinical OR diagnosis OR patient)) AND PUBYEAR > 2009

# D5.2 NEED
TITLE-ABS-KEY((SPECT OR "nuclear medicine") AND ("multi-isotope" OR "multiple radionuclide" OR "simultaneous dual isotope" OR "collimator sensitivity" OR "sensitivity resolution trade"))

# D5.3 OURS
TITLE-ABS-KEY("Compton camera" AND (SPECT OR "nuclear medicine" OR radiotracer OR theranostic)) AND PUBYEAR > 2009


# ============================================================================
# WHAT THE NUMBERS ARE FOR
#
# Per domain the shape that matters is (NEED / DESTINATION) and (OURS / NEED).
#
#   NEED/DESTINATION high   the receiving community states its own gap. The
#                           requirement exists already and can be cited rather
#                           than asserted. Transfer is a matter of meeting a
#                           published specification.
#
#   NEED/DESTINATION low    the gap is asserted from outside. This is the
#                           medical case, and it is why the clinical block
#                           found 8 works joining the technology to an endpoint
#                           the receiving field cares about.
#
#   OURS/NEED high          the technology is already positioned against the
#                           stated need and the remaining problem is metrology
#                           and declaration, not motivation.
#
# The expected pattern, to be confirmed or refuted: astrophysics inverts the
# medical case, decommissioning sits between the two with deployment ahead of
# publication, and nuclear medicine resembles medicine with a strong incumbent.
# Report whatever comes back. A domain that refutes the expectation is more
# useful to this review than one that confirms it.
# ============================================================================


# ============================================================================
# RESULTADOS (Scopus, consultado 2026-08-07 por FJA)
# ============================================================================
#
# D1.2 = 136   "MeV gap" / MeV sensitivity gap / medium energy gamma /
#              unexplored MeV / MeV band, AND astronom* OR astrophys*
#
# D1.5 = 130   Compton telescope OR camera, AND astronom*, AND balloon /
#              flight model / launched / in orbit / selected mission /
#              COSI / AMEGO / e-ASTROGAM / ASTRO-H / Hitomi
#
# PENDIENTE: D1.1 (destino) y D1.4 (ours, sin filtro de vuelo).
#
# ---------------------------------------------------------------------------
# HALLAZGO 1. El enunciado de necesidad del cliente en astrofisica (136) tiene
# aproximadamente el mismo tamano que TODA la empresa de medida in-vivo en
# protonterapia (B5=128). Ademas "MeV gap" es un termino acunado; en medicina
# no existe expresion consolidada que nombre una carencia que solo una camara
# Compton llene.
#
# HALLAZGO 2, CORRIGE LA HIPOTESIS INICIAL. Medicina SI enuncia su problema:
# A1=600 sobre incertidumbre de rango. La diferencia no es quien enuncia la
# necesidad sino A QUE SE ATRIBUYE:
#     medicina    -> a la ENTRADA DE IMAGEN (prediccion de poder de frenado
#                    desde el TC) y se responde mejorando el TC, dentro de
#                    esos mismos 600.
#     astrofisica -> a la AUSENCIA DEL INSTRUMENTO; la banda esta inexplorada
#                    porque nada la cubre, y se responde construyendolo.
# Donde la carencia se atribuye al instrumento, la especificacion la escribe el
# cliente. Donde se atribuye a un dato de entrada, se compite contra quien
# mejora ese dato.
#
# HALLAZGO 3, EL MAS FUERTE. Ratio necesidad/despliegue:
#     astrofisica  136 nombran el hueco  /  130 en via de vuelo   ~ 1:1
#     medicina     600 sobre el problema /    8 con endpoint clinico ~ 75:1
#
# EXPLICACION, y es la tesis del articulo vista del reves: en astrofisica el
# CONSUMIDOR de la imagen es la MISMA COMUNIDAD que construye el instrumento.
# Quien quiere la banda MeV propone la mision, escribe el white paper, evalua
# la propuesta y usara los datos. No hay entrega a traves de una frontera de
# dominio.
#
#   dominio          fronteras que cruza la salida        resultado
#   astrofisica      ninguna (constructor = consumidor)   130 en via de vuelo
#   desmantelamiento una (operador en sitio, acepta mapa) desplegado (Fukushima)
#   medicina         tres (fabricante, regulador, clinico) 8
#
# REGLA CANDIDATA PARA EL ARTICULO: el numero de fronteras de dominio que la
# salida debe cruzar predice el despliegue mejor que cualquier propiedad del
# instrumento. Esto convierte la seccion de handover en variable explicativa
# en vez de en queja, y explica sin sociologia por que la misma tecnologia,
# con la misma fisica y los mismos algoritmos, esta en orbita y en un edificio
# de reactor y no en un acelerador clinico.
# ============================================================================
#
# D1.4 = 219  Compton telescope / camera / electron tracking Compton, AND
#             astronom* OR astrophys* OR cosmic OR gamma-ray burst, >2009
#             (toda la literatura de la tecnologia en el dominio)
#
# BLOQUE ASTROFISICO, tres de cinco:
#     D1.2 NEED      136
#     D1.4 OURS      219
#     D1.5 DEPLOYED  130     -> 130/219 = 59% en via de vuelo
#     D1.1 DESTINATION  pendiente
#     D1.3 INCUMBENT    pendiente
#
# COMPARACION DIRECTA CON MEDICINA
#                              astrofisica        medicina
#   necesidad enunciada            136              600  (A1)
#   literatura de la tecnologia    219              128  (B5)
#   FRACCION QUE LLEGA          130/219 = 59%     8/128 = 6%  (C6/B5)
#
#   OURS/NEED                   219/136 = 1.6    128/600 = 0.21
#
# LECTURA. En astrofisica hay MAS literatura de instrumento que de carencia: el
# campo esta construyendo la respuesta a un hueco que el mismo nombro. En
# medicina hay CINCO VECES mas literatura de problema que de instrumento,
# porque el problema se esta resolviendo en otro sitio (el TC). Y la fraccion
# que llega difiere en un factor diez: 59% frente a 6%.
#
# D1.3 = 4500  coded mask / coded aperture / collimated telescope / pair
#              conversion / Fermi-LAT / INTEGRAL / COMPTEL, AND astronom*, >2009
#              CAVEAT: incluye la ciencia hecha CON esos observatorios, no solo
#              instrumentacion. Es "el volumen que produce el titular", no
#              "competencia directa". Se usa igual porque es la lectura mas
#              desfavorable para nosotros.
#
# HALLAZGO 4, MATA UNA OBJECION. Cabe argumentar que en medicina no entramos
# PORQUE EL INCUMBENTE ES FUERTE (TC, margenes, optimizacion robusta, 600
# trabajos). En astrofisica el incumbente es MAYOR - 4500 - y la comunidad
# Compton construye igual, con el 59% de su produccion en via de vuelo.
#
#   EL TAMANO DEL INCUMBENTE NO PREDICE EL DESPLIEGUE.
#   Lo que lo predice es cuantas fronteras de dominio cruza la salida.
#
# BLOQUE ASTROFISICO, cuatro de cinco:
#     D1.2 NEED       136
#     D1.3 INCUMBENT 4500
#     D1.4 OURS       219
#     D1.5 DEPLOYED   130
#     D1.1 DESTINATION  pendiente
#
# ============================================================================
# D3 - SEGURIDAD, SALVAGUARDIAS Y NO PROLIFERACION
# ============================================================================
#
# D3.1 = 2500  nuclear safeguards / non-proliferation / homeland security /
#              special nuclear material / illicit trafficking, AND detection
#              OR verification OR inspection, PUBYEAR > 2009
#
# OBSERVACION AL VUELO: tres dominios con destino del mismo orden.
#     medicina      C2   = 4000   (endpoint clinico)
#     astrofisica   D1.3 = 4500   (produccion del titular)
#     seguridad     D3.1 = 2500
# EL TAMANO DEL DESTINO NO DISCRIMINA. Los tres son grandes. Lo que separa a
# unos dominios de otros es la FRACCION QUE LLEGA, y esa varia en factor diez.
# Junto con el hallazgo 4 (el tamano del incumbente tampoco predice), quedan
# descartadas las dos explicaciones obvias, y sobrevive la de fronteras de
# dominio.
#
# PENDIENTE en este bloque: D3.2 (necesidad), D3.3 (incumbente), D3.4 (ours).
#
# D3.3 = 227   radiation portal monitor / handheld spectrometer / coded
#              aperture / collimated survey, AND security OR safeguards OR
#              inspection, PUBYEAR > 2009
#
# FORMA DISTINTA A LOS DEMAS DOMINIOS: destino grande (2500) con capa de
# instrumentacion titular PEQUENA (227). En astrofisica el titular producia
# 4500. Dos lecturas opuestas, y D3.4 decide cual:
#   - las tareas se sirven con detectores simples sobre los que no se publica
#   - o el dominio esta genuinamente sin ocupar
# Si D3.4 ~ 227, se compite de tu a tu. Si D3.4 ~ 20, no lo ocupa nadie.
#
# ============================================================================
# D4 - AMBIENTAL Y NORM
# ============================================================================
#
# D4.1 = 33000  *** CIFRA DESCARTADA, NO USAR ***
#               La consulta original lleva "NORM" entrecomillado, y Scopus no
#               distingue mayusculas: casa con "norm" palabra comun (norma
#               social, norma de un vector, normalization), va OR'd con el
#               resto y AND'd con monitoring/mapping/assessment que son
#               genericas. Los 33000 son mayoritariamente ciencias sociales y
#               matematicas. Un orden de magnitud por encima de cualquier otro
#               destino medido, lo que ya delataba el problema.
#
# CONSULTA CORREGIDA, pendiente de correr:
# TITLE-ABS-KEY(("environmental radioactivity" OR "naturally occurring radioactive material" OR "technologically enhanced naturally occurring" OR TENORM OR radioecolog* OR "radiological survey") AND (monitoring OR mapping OR assessment)) AND PUBYEAR > 2009
#
# Igual correccion aplicable a D4.2 y D4.3, que tambien usan NORM entrecomillado.
#
# ============================================================================
# D5 - MEDICINA NUCLEAR (dominio de control)
# ============================================================================
#
# D5.1 = 41000  single photon emission / SPECT / nuclear medicine imaging, AND
#               clinical OR diagnosis OR patient, PUBYEAR > 2009
#               PLAUSIBLE, a diferencia de D4.1: SPECT es modalidad clinica de
#               uso masivo (perfusion miocardica, osea, tiroides, renal,
#               DaTSCAN) con decadas de literatura, mientras que protonterapia
#               es un nicho de ~100 centros. Comprobacion sugerida: entrecomillar
#               "SPECT" y ver si la cifra se mueve.
#
# HALLAZGO 5, LA TERCERA DISTINCION Y PROBABLEMENTE LA BUENA. El destino mas
# grande de los cinco es medicina nuclear, y es el dominio donde el INCUMBENTE
# ES LO QUE REEMPLAZARIAMOS.
#
#   dominio            se propone            contra que
#   astrofisica        LLENAR UN HUECO       nada; la banda esta vacia
#   desmantelamiento   LLENAR UN HUECO       medidor de tasa sin direccion
#   protonterapia      DESPLAZAR             margenes + TC (A1=600)
#   medicina nuclear   DESPLAZAR             SPECT instalado y reembolsado (41000)
#
# Llenar un hueco y desplazar a un titular son propuestas de valor distintas,
# con evidencia distinta y plazos distintos, y el campo las trata como si
# fueran la misma. Q1-Q4 deberian decir en cual de las dos se esta ANTES de
# comprometer un cristal.
#
# Notese que esto es COMPATIBLE con el hallazgo 4 (el tamano del incumbente no
# predice el despliegue) y lo refina: no es el TAMANO del incumbente, es si el
# incumbente PUEDE O NO servir la tarea. Un titular enorme que no alcanza la
# banda MeV no impide nada; un titular que hace el trabajo lo impide todo.
#
# D5.2 = 148   SPECT OR nuclear medicine, AND multi-isotope / multiple
#              radionuclide / simultaneous dual isotope / collimator
#              sensitivity / sensitivity resolution trade
#
# D5.3 = 128   "Compton camera" AND (SPECT OR nuclear medicine OR radiotracer
#              OR theranostic), PUBYEAR > 2009
#
# BLOQUE D5 COMPLETO:  destino 41000 · necesidad 148 · nuestro 128
#
# HALLAZGO 6, LA CORRECCION MAS FINA. Dos ratios en el mismo bloque:
#     OURS/NEED        = 128/148   = 0.86   casi 1:1, igual que astrofisica (1.6)
#     NEED/DESTINATION = 148/41000 = 0.36%  frente a un hueco estructural
#
# EL TAMANO ABSOLUTO DE UNA NECESIDAD ENUNCIADA NO SIGNIFICA NADA. 148 en
# medicina nuclear y 136 en astrofisica son casi iguales. Lo que importa es que
# FRACCION DEL DESTINO ESTA BLOQUEADA POR ELLA. El MeV gap deja una banda
# entera de observacion sin cubrir. El multi-isotopo y el compromiso
# sensibilidad-resolucion son refinamientos que el 99.6% de la practica SPECT
# no necesita.
#
# FORMULACION INCOMODA Y CORRECTA: estamos perfectamente calibrados a una
# necesidad que casi nadie tiene. 128 trabajos nuestros contra 148 de necesidad
# -correspondencia casi exacta- y ambas un error de redondeo frente a 41000.
#
# COINCIDENCIA ELOCUENTE: 128 en medicina nuclear (D5.3) y 128 in-vivo en
# protonterapia (B5). El mismo esfuerzo en los dos dominios medicos, y en
# ninguno de los dos la necesidad es estructural.
#
# D1.1 = 1600  gamma-ray astronomy / gamma ray astrophysics / high energy
#              astrophysics, AND survey OR mission OR observatory OR telescope
# D3.2 = 971   ver ADVERTENCIA abajo
# D3.4 = 111   "Compton camera" OR "Compton imaging", AND security OR
#              safeguards OR non-proliferation OR SNM OR inspection, >2009
#
# ============================================================================
# MAPA DE DOMINIOS - RATIOS
#
#   dominio           destino  necesidad  NEC/DEST  nuestro  NUESTRO/NEC
#   seguridad           2500       971      39%       111       0.11
#   protonterapia       4000       600      15%       128       0.21
#   astrofisica         1600       136     8.5%       219       1.60
#   medicina nuclear   41000       148     0.36%      128       0.86
#
#   astrofisica: OURS/DEST = 219/1600 = 14% - nuestra literatura es el 14% del
#   campo receptor entero. Ahi no estamos infra-invertidos: estamos dentro.
#
# HALLAZGO 7, NO PREVISTO Y EL MAS ACCIONABLE. Predijimos que astrofisica seria
# el caso invertido. Lo es en despliegue (130/219 = 59%), pero SEGURIDAD tiene
# la mayor fraccion de necesidad declarada de los cuatro (39%) y la menor
# respuesta relativa (0.11). La comunidad receptora dedica ~39% de su
# literatura a stand-off, fuente blindada, localizacion, deteccion direccional
# y falsas alarmas - literalmente lo que un portico NO hace y una camara
# Compton SI - y nuestra respuesta es nueve veces menor que su enunciado del
# problema. Ademas su capa de instrumentacion titular es pequena (D3.3=227).
#
# *** ADVERTENCIA SOBRE D3.2=971, VERIFICAR ANTES DE USAR ***
# "safeguards" suelto es palabra comun en contexto legal y de politicas
# (procedural safeguards, legal safeguards), va OR'd con las demas y AND'd con
# "localization", que aparece en robotica, ML y linguistica. Mismo patron que
# los 33000 de NORM. Consulta apretada, pendiente de correr:
#
# TITLE-ABS-KEY(("nuclear safeguards" OR "non-proliferation" OR "homeland security" OR "special nuclear material") AND ("stand-off detection" OR "shielded source" OR "source localisation" OR "source localization" OR "directional detection" OR "false alarm rate")) AND PUBYEAR > 2009
#
# Si tras apretarla sigue en varios cientos, el hallazgo 7 se sostiene.
# ============================================================================


==> anc/screening_matrix.csv <==
work_id,phantom,point_source,extended_source,source_entropy,rate_deadtime,learned_any,learned_image,complexity,memory,separability,precomp_used,accelerator,scaling_law,precomp_cost,inference_time,op_point,named_user,sweep_rate,sweep_dist,sweep_N,named_standard,intercomparison,traceability,public_dataset
1-s2.0-S0010482525001271-main,0,0,0,0,0,1,1,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,1
1-s2.0-S0168900203016887-main,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
1-s2.0-S0168900218313378-main,0,1,1,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0
1-s2.0-S0169260715302996-main,1,0,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0
1-s2.0-S0969806X2200175X-main,0,1,0,0,0,0,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0
1-s2.0-S1120179726000487-main-2,1,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0
1-s2.0-S173857332100615X-main,0,1,1,1,0,1,1,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0
1908.05878v2,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0
3D-Compton-image-reconstruction-method-for-whole-gamma-imaging_2020_IOP-Publishing-Ltd,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
67_PUB,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
A-feasibility-study-using-an-array-of-LaBr3Ce-scintillation-detectors-as-a-Compton-camera-for-prompt-gamma-imaging-during-BNCT_2024_Frontiers-Media-SA,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
A-gammaray-imaging-camera-for-NORM-radioactivity-detection_2020_IOP-Publishing-Ltd,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
A_Compton_Camera_Resolution_Enhancement_by_Increasing_the_Number_of_Sensors_per_Readout_Channel (1),0,1,1,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
Characterisation-of-a-high-granularity-multichannel-prompt-ray-detection-system-prototype-for-proton-range-verification-based-on-the-PETsys-TOFPET2-ASIC_2024_Institute-of-Physics,0,1,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
Characterization-of-a-5-mm-thick-CZTTimepix3-pixel-detector-for-energydispersive-ray-and-particle-tracking_2024_Institute-of-Physics,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
ClearPEM-system-counting-rates-A-Monte-Carlo-study_2007_Institute-of-Physics-Publishing-helencravenioporg,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0
CoReSi-a-GPUbased-software-for-Compton-camera-reconstruction-and-simulation-in-collimatorfree-SPECT_2025_Institute-of-Physics,1,0,0,0,1,1,1,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0
Component-characterization-and-commissioning-of-a-gammaPET-prototype-detector-system_2022_Frontiers-Media-SA,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
Comptonbased-prompt-gamma-imaging-using-ordered-origin-ensemble-algorithm-with-resolution-recovery-in-proton-therapy_2019_Nature-Publishing-Group-Houndmills-Basingstoke-Hampshire-RG21-6XS,1,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0
Demonstration-of-invivo-simultaneous-3D-imaging-with-18FFDG-and-Na131I-using-ComptonPET-system_2024_Nature-Research,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
Design-and-optimization-of-a-multimodule-Compton-camera-system-for-thyroid-scintigraphy_2026_Institute-of-Physics,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
Development-of-an-omnidirectional-rotating-Compton-camera-for-imaging-177Lu-radioactive-contamination_2025_Public-Library-of-Science,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0
EFDC140509,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0
Energy-discrimination-for-positron-emission-tomography-using-the-time-information-of-the-first-detected-photons_2018_Institute-of-Physics-Publishing-helencravenioporg,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
Evaluation-and-optimization-of-geometry-parameters-of-GAGG-scintillatorbased-Compton-Camera-for-medical-imaging-by-Monte-Carlo-simulation_2023_Institute-of-Physics,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
Evaluation_of_the_PETsys_TOFPET2_ASIC_in_multi-cha,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0,0
Experimental-study-on-Compton-camera-for-boron-neutron-capture-therapy-applications_2023_Nature-Research,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
FULLTEXT01,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
Fast-threedimensional-localization-of-farfield-radioactive-sources-using-a-Compton-camera-based-on-the-vector-intersection-with-dual-partition-method_2026_Chinese-Physical-Society-and-Institute-of-Physics-Chinese-Academy-of-Sciences (1),0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
Feasibility-of-using-3D-CZT-drift-strip-detectors-for-small-Compton-camera-space-missions_2024_Institute-of-Physics,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
Genetic-algorithm-as-a-tool-for-detection-setup-optimisation-for-promptgamma-imaging-in-proton-therapy-SiFi-Compton-camera-case-study_2025_Institute-of-Physics,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
Geng_2025_J._Inst._20_T10004,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
Hybrid-comptonPET-imaging-for-ionrange-verification-a-preclinical-study-for-proton-helium-and-carbon-therapy-at-HIT_2025_Springer-Science-and-Business-Media-Deutschland-GmbH,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0
Improving-Compton-imaging-of-478-keV-prompt-gammaray-in-boron-neutron-capture-therapy-with-neural-networkbased-event-filtering-a-simulation-study_2026_Institute-of-Physics,1,1,0,1,1,1,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
Influence-of-event-sequence-reconstruction-on-imaging-resolution-of-Compton-camera_2025_Institute-of-Physics-Chinese-Academy-of-Sciences,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
JLerendeguiMarco_IEEEnssmicrtsd21_Conference_Record_vSubmitted,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0
Komarov_2025_Phys._Med._Biol._70_055001,1,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0
List-Mode_Maximum_Likelihood_Reconstruction_of_Com,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
Machine-learning-approach-for-proton-range-verification-using-realtime-prompt-gamma-imaging-with-Compton-cameras-addressing-the-total-deposited-energy-information-gap_2024_Institute-of-Physics,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
Medical Physics - 2011 - Andreyev - Fast image reconstruction for Compton camera using stochastic origin ensemble approach-2,1,1,1,1,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0
Medical Physics - 2016 - Andreyev - Resolution recovery for Compton camera using origin ensemble algorithm,1,1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,1,0,0,0
Medical Physics - 2025 - Yuan - GPU%E2%80%90based list%E2%80%90mode TOF PET image reconstruction with complete correction techniques,1,1,0,0,1,0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0
Medical Physics - 2026 - Saberi Manesh - Image reconstruction and elongation artifact reduction for a dual‐panel dedicated,1,1,0,0,1,1,1,0,1,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0
Medical Physics - 2026 - Tian - List%E2%80%90mode TOF%E2%80%90PET 3D image reconstruction using stochastic primal%E2%80%90dual network,1,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1
Nearfield-codedmask-technique-and-its-potential-for-proton-therapy-monitoring_2023_Institute-of-Physics,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
On-the-Role-of-Single-Particle-Irradiation-and-Fast-Timing-for-Efficient-OnlineControl-in-Particle-Therapy_2020_Frontiers-Media-SA,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
Performance-improvement-of-Compton-imaging-of-astatine211-by-optimising-coincidence-time-windows_2021_IOP-Publishing-Ltd,1,1,1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
Performance-study-of-Philips-digital-silicon-photomultiplier-coupled-to-scintillating-crystals_2016_Institute-of-Physics-Publishing-helencravenioporg,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
Prompt-gamma-imaging-system-in-particle-therapy-a-minireview_2024_Frontiers-Media-SA,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
Quantitative-visualization-of-a-radioactive-plume-using-gammaray-imaging-spectrometry-estimation-of-initial-release-condition-by-machine-learning-and-feasibility-of-realtime-analysis-in-emergency-monitoring-applications_2026_Taylor-and-Fran,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
RANGE-MONITORING-CAPABILITIES-WITH-THE-SiFiCC-DETECTOR-SPECTRALSPATIAL-IMAGING-WITH-MONTE-CARLOSIMULATED-DATA_2024_Jagiellonian-University,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
Realtime-tracking-of-the-Bragg-peak-during-proton-therapy-via-3D-protoacoustic-Imaging-in-a-clinical-scenario_2024_Springer-Nature,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
Review-of-INFN-activities-on-characterization-and-applications-of-hybrid-pixel-detectors-based-on-Timepix4-ASIC_2025_Frontiers-Media-SA,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
Schramm_2022_Phys._Med._Biol._67_155020,1,0,0,0,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0
Simultaneous-GammaNeutron-Vision-device-a-portable-and-versatile-tool-for-nuclear-inspections_2024_Springer-Science-and-Business-Media-Deutschland-GmbH,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
Springer2020-8Sept,1,0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
Submillimeter-precise-photon-interaction-position-determination-in-large-monolithic-scintillators-via-convolutional-neural-network-algorithms_2021_IOP-Publishing-Ltd,1,0,0,1,0,1,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0
TOFPET-ASIC-for-PET-applications_2013_undefined,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0
The-TTPET-project-A-thin-TOFPET-scanner-based-on-fast-novel-silicon-pixel-detectors_2018_Institute-of-Physics-Publishing-helencravenioporg,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
Three-Dimensional_Compton_Imaging_Using_List-Mode_Maximum_Likelihood_Expectation_Maximization,0,1,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
WIITM-17-47065,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
Werner_2019_Phys._Med._Biol._64_105023,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0
arXiv-2012.09275,1,1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
arXiv-2411.04785,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0
arXiv-2607.27785,1,1,1,0,1,1,1,0,0,1,1,1,1,0,0,1,0,0,1,1,1,1,1,0
epjconf_animma2023_06003,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
fonc-06-00080,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
hal-02505759,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
i-TED_Compton_Imaging_and_Machine-Learning_Techniques_for_Enhanced_Sensitivity_Neutron_Capture_Time-of-flight_Measurements,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0
jimaging-11-00300 (1),1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0
jkps.70.184,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
jkps.77.1113,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
nihms-1826457,1,0,0,0,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0
nihms-369418,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0
s13360-025-06332-x,1,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
s13534-024-00418-8_review,1,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0
s41365-023-01199-y,1,1,0,0,0,0,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0
s41365-026-01954-x,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
s41598-021-88812-5,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
s41598-022-06126-6_terap,1,0,0,1,0,1,0,0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0
sensors-22-07374,1,1,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
statistical_listmode_PMB_rahmim_et_al_04,1,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0
wilderman-99-imo,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

